Detecting qubit entanglement : an alternative to the PPT test

We propose a Partial Lorentz Transformation (PLT) test for detecting entanglement in a two qubit system. One can expand the density matrix of a two qubit system in terms of a tensor product of $(\mathbb{I}, \vec{\sigma})$. The matrix $A$ of the coefficients that appears in such an expansion can be "squared" to form a $4\times4$ matrix $B$. It can be shown that the eigenvalues $\lambda_0, \lambda_1, \lambda_2, \lambda_3$ of $B$ are positive. With the choice of $\lambda_0$ as the dominant eigenvalue, the separable states satisfy $\sqrt{\lambda_1}+\sqrt{\lambda_2}+\sqrt{\lambda_3}\leq \sqrt{\lambda_0}$. Violation of this inequality is a test of entanglement. Thus, this condition is both necessary and sufficient and serves as an alternative to the celebrated Positive Partial Transpose (PPT) test for entanglement detection. We illustrate this test by considering some explicit examples.

==> PLTvsPPT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30238,        643]
NotebookOptionsPosition[     29719,        621]
NotebookOutlinePosition[     30098,        638]
CellTagsIndexPosition[     30055,        635]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "program", " ", "generates", " ", "a", " ", "numerical"}], 
    ",", " ", 
    RowBox[{"Random", " ", "density", " ", "matrix"}], ",", " ", 
    RowBox[{
    "computes", " ", "the", " ", "matrices", "\[IndentingNewLine]", "A", " ", 
     "and", " ", "its", " ", 
     RowBox[{"``square", "''"}], " ", 
     RowBox[{"B", ".", " ", "Then"}], " ", "computes", " ", "the", " ", 
     "eigenvalues", " ", "of", " ", "B"}], ",", " ", 
    RowBox[{
    "forms", " ", "the", " ", "function", " ", "T", " ", "described", " ", 
     "in", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Lplt", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Lppt", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LBev", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Initialising", " ", "the", " ", "strings", " ", "Lplt"}], ",", 
     "Lppt", ",", " ", 
     RowBox[{
      RowBox[{
      "which", " ", "store", " ", "the", " ", "outcomes", " ", "of", " ", 
       "the", " ", 
       RowBox[{"test", ":", "\[IndentingNewLine]", "1"}]}], "=", 
      "separable"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "=", "entangled"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nmax", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Nmax", " ", "is", " ", "the", " ", "number", " ", "of", " ", "random", 
      " ", "density", " ", "matrices", " ", "to", " ", "be", " ", 
      RowBox[{"tested", ".", " ", "try"}], " ", "1000", " ", "or", " ", 
      "higher", " ", "\[IndentingNewLine]", "depending", " ", "on", " ", 
      "your", " ", 
      RowBox[{"patience", ".", " ", "Nmax"}]}], "=", 
     RowBox[{
     "100", " ", "takes", " ", "about", " ", "10", " ", "seconds", " ", "to", 
      " ", 
      RowBox[{"run", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "<", 
       RowBox[{"Nmax", "+", "1"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Lambda]1", "=", 
        RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]2", "=", 
        RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]3", "=", 
        RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]4", "=", 
        RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Eigenvalues", " ", "chosen", " ", "at", " ", "random", " ", 
         "between", " ", "0", " ", "and", " ", "1"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"\[Rho]0", "=", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
           "\[Lambda]4"}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"S", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"RandomComplex", "[", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H", "=", 
        RowBox[{"(", 
         RowBox[{"S", "+", 
          RowBox[{"S", "\[ConjugateTranspose]"}]}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "H", " ", "is", " ", "a", " ", "Random", " ", "Hermitean", " ", 
         "Matrix"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\[Rho]", "=", 
        RowBox[{
         RowBox[{"MatrixExp", "[", 
          RowBox[{"I", "*", "H"}], "]"}], ".", "\[Rho]0", ".", 
         RowBox[{"MatrixExp", "[", 
          RowBox[{
           RowBox[{"-", "I"}], "*", "H"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tr", "=", 
        RowBox[{"Tr", "[", "\[Rho]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Rho]", "=", 
        RowBox[{"\[Rho]", "/", "tr"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Normalising", " ", "\[Rho]"}], ",", " ", 
         RowBox[{
         "really", " ", "not", " ", "necessary", " ", "for", " ", "either", 
          " ", "test"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["\[Sigma]", "0"], "=", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "=", 
        RowBox[{"PauliMatrix", "[", "1", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "=", 
        RowBox[{"PauliMatrix", "[", "2", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{
        SubscriptBox["\[Sigma]", "3"], "=", 
        RowBox[{"PauliMatrix", "[", "3", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{
        SubscriptBox["m", 
         RowBox[{"i_", ",", "j_"}]], ":=", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          SubscriptBox["\[Sigma]", "i"], ",", 
          SubscriptBox["\[Sigma]", "j"]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"i_", ",", "j_"}]], ":=", 
        RowBox[{"Tr", "[", 
         RowBox[{"\[Rho]", ".", 
          SubscriptBox["m", 
           RowBox[{"i", ",", "j"}]]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"A", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox["A", 
           RowBox[{"i", ",", "j"}]], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"A1", "=", 
        RowBox[{"Chop", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"g", "=", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Lorentzian", " ", "Metric", " ", "is", " ", "Crucial", " ", "for", 
         " ", "test", " ", "to", " ", "work"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"AT", "=", 
        RowBox[{"Transpose", "[", "A1", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"B", "=", 
        RowBox[{"A1", ".", "g", ".", "AT", ".", "g"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"evb", "=", 
        RowBox[{"Eigenvalues", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"minb", "=", 
        RowBox[{"Min", "[", "evb", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"LBev", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"LBev", ",", "minb"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Collecing", " ", "the", " ", "smallest", " ", "eigenvalue", " ", 
         "of", " ", "B", " ", "to", " ", "show", " ", "that", " ", "these", 
         " ", "are", " ", "positive"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Eigenvalues", " ", "are", " ", "arranged", " ", "by", " ", 
         "mathematica", " ", "in", " ", "decreasing", " ", "order", " ", 
         RowBox[{"evb", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "is", " ", "the", " ", 
         "dominant", " ", "eigenvalue"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"mu", "=", 
        RowBox[{"Sqrt", "[", "evb", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mu0", "=", 
        RowBox[{"mu", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mu1", "=", 
        RowBox[{"mu", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mu2", "=", 
        RowBox[{"mu", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mu3", "=", 
        RowBox[{"mu", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"mu0", "-", 
           RowBox[{"(", 
            RowBox[{"mu1", "+", "mu2", "+", "mu3"}], ")"}]}], 
          "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"plttest", "=", "1"}], ",", 
         RowBox[{"plttest", "=", 
          RowBox[{"-", "1"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "\[Rho]", " ", "passes", " ", "the", " ", "partial", " ", 
          "Lorentz", " ", "transformation", " ", "test"}], ",", " ", 
         RowBox[{
          RowBox[{
          "it", " ", "is", " ", "separable", " ", "and", " ", "assigned", " ",
            "plttest"}], "=", "1"}], ",", " ", 
         RowBox[{"else", " ", "-", "1"}], ",", " ", 
         RowBox[{
         "these", " ", "values", " ", "are", " ", "stored", " ", "in", " ", 
          "the", " ", "string", " ", "Lplt"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Lplt", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"Lplt", ",", "plttest"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rhoAB", "=", "\[Rho]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Eigenvalues", "[", "rhoAB", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"rhoABt", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "4"}], "]"}], "]"}], ",", 
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "4"}], "]"}], "]"}], ",", 
            RowBox[{"rhoAB", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "}"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"evrho", "=", 
        RowBox[{"Chop", "[", 
         RowBox[{"Eigenvalues", "[", "rhoABt", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"min", "=", 
        RowBox[{"Chop", "[", 
         RowBox[{"Min", "[", "evrho", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"min", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"ppttest", "=", "1"}], ",", 
         RowBox[{"ppttest", "=", 
          RowBox[{"-", "1"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Lppt", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"Lppt", ",", "ppttest"}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "If", " ", "\[Rho]", " ", "passes", " ", "the", " ", "Positive", " ", 
        "partial", " ", "transpose", " ", "test"}], ",", " ", 
       RowBox[{
        RowBox[{
        "it", " ", "is", " ", "separable", " ", "and", " ", "assigned", " ", 
         "ppttest"}], "=", "1"}], ",", " ", 
       RowBox[{"else", " ", "-", 
        RowBox[{
        "1.", " ", "These", " ", "values", " ", "are", " ", "stored", " ", 
         "in", " ", "Lppt"}]}]}], "*)"}], "\[IndentingNewLine]", "]"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "These", " ", "are", " ", "the", " ", "outputs", " ", "of", " ", "the", 
       " ", 
       RowBox[{"program", ".", " ", "Lplt"}], " ", "is", " ", "a", " ", 
       "string", " ", "of", " ", "1", "s", " ", "and"}], " ", "-", 
      RowBox[{"1", "s"}]}], ",", " ", 
     RowBox[{
     "the", " ", "1", " ", "s", "\[IndentingNewLine]", "represent", " ", 
      "those", " ", "passing", " ", "the", " ", "plt", " ", 
      RowBox[{"test", ".", " ", "Lppt"}], " ", "is", " ", "a", " ", "similar",
       " ", "string"}], ",", " ", 
     RowBox[{
      RowBox[{
      "with", " ", "1", " ", "s", " ", "passing", " ", "the", " ", "ppt", " ", 
       RowBox[{"test", ".", " ", "Note"}], " ", "that", " ", "both", " ", 
       "strings", " ", "have", " ", "both", " ", "1", " ", "s", " ", "and"}], 
      " ", "-", 
      RowBox[{"1", "s", " ", "in", " ", 
       RowBox[{"general", ".", "\[IndentingNewLine]", "However"}]}]}], ",", 
     " ", 
     RowBox[{
     "their", " ", "product", " ", "Lplt", "*", "Lpptis", " ", "always", " ", 
      "1"}], ",", " ", 
     RowBox[{
     "which", " ", "means", " ", "that", " ", "the", " ", "two", " ", "tests",
       " ", "\[IndentingNewLine]", "always", " ", 
      RowBox[{"agree", ".", " ", "A"}], " ", "simple", " ", "diagnostic", " ",
       "is", " ", 
      RowBox[{"Min", "[", 
       RowBox[{"Lplt", "*", "Lppt"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"which", " ", "would", " ", "be"}], " ", "-", 
      RowBox[{
      "1", " ", "if", " ", "they", " ", "disagreed", " ", "in", " ", "even", 
       " ", "one", " ", 
       RowBox[{"case", ".", " ", "They"}], " ", "never", " ", "do"}]}], ",", 
     " ", 
     RowBox[{
     "proving", " ", "that", "\[IndentingNewLine]", "PLT", " ", "agrees", " ",
       "with", " ", "PPT", " ", "in", " ", "every", " ", "case"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", "Lplt", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "Lppt", "\[IndentingNewLine]", 
   RowBox[{"Lplt", "*", "Lppt"}], "\[IndentingNewLine]", 
   RowBox[{"Min", "[", "%", "]"}], "\[IndentingNewLine]", 
   RowBox[{"LBev", ";"}], "\[IndentingNewLine]", 
   RowBox[{"Min", "[", "LBev", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "smallest", " ", "the", " ", "entries", " ", "of", " ", 
      "LBev", " ", "is", " ", "positive"}], ",", " ", 
     RowBox[{"showing", " ", "that", " ", "they", " ", "all", " ", 
      RowBox[{"are", ".", " ", "To"}], " ", "see", " ", "LBev"}], ",", " ", 
     RowBox[{
      RowBox[{
      "remove", " ", "the", " ", "semicolon", " ", "appearing", " ", "after", 
       " ", "LBev"}], ";"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.680930145700004*^9, 3.6809301528175707`*^9}, {
   3.680930265950687*^9, 3.680930373935719*^9}, {3.6809304180399027`*^9, 
   3.680930420583211*^9}, {3.680930480807797*^9, 3.6809305412718983`*^9}, {
   3.680930814657712*^9, 3.68093087576964*^9}, {3.6809328072038727`*^9, 
   3.680932854147478*^9}, {3.6809329074518003`*^9, 3.680933030597748*^9}, {
   3.680933077198353*^9, 3.6809331432584763`*^9}, {3.68093317940026*^9, 
   3.680933184033969*^9}, {3.68093322453489*^9, 3.6809332310948343`*^9}, {
   3.6809334051286297`*^9, 3.68093340880765*^9}, {3.6809364369378643`*^9, 
   3.680936437425345*^9}, {3.680936557852428*^9, 3.680936562162239*^9}, 
   3.681011438618025*^9, {3.681011507729814*^9, 3.6810116103311567`*^9}, {
   3.6810117257476*^9, 3.681011946601903*^9}, {3.6810119896507387`*^9, 
   3.6810119910397263`*^9}, {3.7149836302958517`*^9, 3.714983651773425*^9}, {
   3.714984990484056*^9, 3.7149849947199907`*^9}, {3.714985615674725*^9, 
   3.7149856310653477`*^9}, {3.714985880034584*^9, 3.714985914478692*^9}, 
   3.714986030135049*^9, {3.7150150999662743`*^9, 3.715015143472775*^9}, {
   3.715015310667654*^9, 3.715015374893276*^9}, {3.715015422668096*^9, 
   3.715015440970482*^9}, {3.715015633179788*^9, 3.7150156386979837`*^9}, {
   3.715015686108465*^9, 3.715015786983317*^9}, {3.7150158479330606`*^9, 
   3.715015851814286*^9}, {3.715015907347886*^9, 3.7150159177781897`*^9}, 
   3.715016144394185*^9, {3.7150162913081713`*^9, 3.715016307055265*^9}, {
   3.715016393493814*^9, 3.715016395941298*^9}, {3.715016579194397*^9, 
   3.715016580116899*^9}, {3.7150166319425793`*^9, 3.715016650128323*^9}, {
   3.715016688507045*^9, 3.715016725262534*^9}, {3.715016784036085*^9, 
   3.715016809968483*^9}, 3.715016853649602*^9, {3.715036345540851*^9, 
   3.715036390626729*^9}, {3.715037696998906*^9, 3.715037732142952*^9}, {
   3.7150377928322268`*^9, 3.715037815367743*^9}, {3.715037924106173*^9, 
   3.715037924834424*^9}, {3.7150381530104237`*^9, 3.715038155091098*^9}, {
   3.715564570555559*^9, 3.7155645836534986`*^9}, {3.715564616806974*^9, 
   3.7155646542570467`*^9}, {3.7155647205842323`*^9, 3.715564732744946*^9}, {
   3.715996579123539*^9, 3.715996595575218*^9}, {3.7159966261471243`*^9, 
   3.715996703097992*^9}, {3.715996743259961*^9, 3.715996754099938*^9}, {
   3.715996800133383*^9, 3.715996964715831*^9}, {3.715996999230481*^9, 
   3.715997003433361*^9}, {3.715997053727621*^9, 3.715997146785136*^9}, 
   3.715997204221888*^9, {3.715997239388523*^9, 3.715997304700325*^9}, {
   3.715997357546837*^9, 3.715997378914344*^9}, {3.715997418204362*^9, 
   3.7159975292331133`*^9}, {3.7159975648517027`*^9, 3.715997590460113*^9}, {
   3.715997961659769*^9, 3.715997962452477*^9}, {3.715998230411675*^9, 
   3.715998232414448*^9}, {3.7162319579902773`*^9, 3.716231958805389*^9}, {
   3.716232084062413*^9, 3.716232094561174*^9}, {3.716232126035263*^9, 
   3.7162321404930677`*^9}, {3.716232175980012*^9, 3.716232178915357*^9}, {
   3.716232371063594*^9, 3.716232399917678*^9}, {3.716232503569584*^9, 
   3.7162325157941513`*^9}, {3.7162326042375717`*^9, 
   3.7162326093006287`*^9}, {3.716368882460878*^9, 3.716368888696659*^9}, {
   3.716368939299624*^9, 3.716368939966152*^9}, {3.716369036644951*^9, 
   3.71636904693386*^9}, {3.716369086525922*^9, 3.7163691093650513`*^9}, {
   3.71636915281569*^9, 3.716369175648698*^9}, {3.716369435003931*^9, 
   3.7163694723884974`*^9}, {3.7163695121213093`*^9, 
   3.7163695428974037`*^9}, {3.716369579943303*^9, 3.716369580508247*^9}, {
   3.716369632687828*^9, 3.716369633481151*^9}, {3.716369705169063*^9, 
   3.716369763167788*^9}, {3.716369801222064*^9, 3.716369823187042*^9}, {
   3.7163820138375607`*^9, 3.7163820158965483`*^9}, {3.716382149572106*^9, 
   3.716382150675436*^9}, {3.716420144462343*^9, 3.7164201450912323`*^9}, {
   3.7164202756301613`*^9, 3.716420276102111*^9}, {3.716447191168188*^9, 
   3.716447289630219*^9}, {3.7164473648870277`*^9, 3.716447375001789*^9}, {
   3.716447414655672*^9, 3.7164474242098503`*^9}, {3.716447511916934*^9, 
   3.7164475373971643`*^9}, {3.716447576565082*^9, 3.716447576889587*^9}, {
   3.7164476095593567`*^9, 3.716447660478256*^9}, {3.71651724098489*^9, 
   3.716517242599752*^9}, {3.716517433022029*^9, 3.716517433516554*^9}, {
   3.716517610297827*^9, 3.716517678843652*^9}, {3.7165177263103943`*^9, 
   3.716517740610009*^9}, {3.7165177852168837`*^9, 3.716517803618247*^9}, {
   3.71651785878865*^9, 3.716517860090961*^9}, {3.7165179094580507`*^9, 
   3.716517914369906*^9}, {3.7165180157767267`*^9, 3.71651801645557*^9}, {
   3.716518056714225*^9, 3.7165180573674917`*^9}, {3.716537709533511*^9, 
   3.7165377166382217`*^9}, {3.716537747620131*^9, 3.716537864974922*^9}, {
   3.716541185399338*^9, 3.716541253142552*^9}, {3.7165412916942863`*^9, 
   3.716541297736897*^9}, {3.716541376185075*^9, 3.716541400073194*^9}, {
   3.716541503162539*^9, 3.7165415305863647`*^9}, {3.7165818020748167`*^9, 
   3.716581826247899*^9}, {3.7165818760403357`*^9, 3.716581876720089*^9}, {
   3.716581932014049*^9, 3.716581933210793*^9}, {3.7165881181285686`*^9, 
   3.716588123849312*^9}, {3.7166426209257936`*^9, 3.716642644847601*^9}, {
   3.7166426898815737`*^9, 3.7166428038968267`*^9}, {3.716642843080255*^9, 
   3.71664289318302*^9}, {3.716689266193431*^9, 3.7166892957320337`*^9}, {
   3.716689333263826*^9, 3.716689390056744*^9}, {3.7166908867566557`*^9, 
   3.7166909272877398`*^9}, {3.716691095490261*^9, 3.716691096027903*^9}, {
   3.7166911608163223`*^9, 3.716691204734569*^9}, {3.7222009740437326`*^9, 
   3.72220102481601*^9}, {3.722201088577055*^9, 3.7222012118925457`*^9}, {
   3.722216152556622*^9, 3.722216182526626*^9}, 3.7222162839652443`*^9, {
   3.7222163968890257`*^9, 3.722216541350954*^9}, {3.722216592802402*^9, 
   3.722216599799238*^9}, {3.722216647387679*^9, 3.722216666364431*^9}, {
   3.722216724037258*^9, 3.722217116615049*^9}, {3.722217422143525*^9, 
   3.722217540680575*^9}, {3.722217577181988*^9, 3.722217581361252*^9}, {
   3.7222177943654222`*^9, 3.722217834551654*^9}, {3.722217915403867*^9, 
   3.722217919322111*^9}, {3.7222179653044567`*^9, 3.722217982371778*^9}, {
   3.722218017562101*^9, 3.722218048054771*^9}, {3.722218146985793*^9, 
   3.722218277680813*^9}, {3.72221833906467*^9, 3.722218363577643*^9}, {
   3.722218404527769*^9, 3.72221840924201*^9}, {3.722218461096949*^9, 
   3.722218484793272*^9}, {3.722218573597377*^9, 3.722218606671495*^9}, {
   3.722218680360958*^9, 3.722218705550403*^9}, {3.722218855089006*^9, 
   3.722219094595813*^9}, {3.722219141210638*^9, 3.722219142242114*^9}, {
   3.7222191937927322`*^9, 3.722219248237774*^9}, {3.7222194464083147`*^9, 
   3.722219642202238*^9}, {3.7222196764804068`*^9, 3.722220121281448*^9}, {
   3.722220180473744*^9, 3.7222202134361877`*^9}, {3.722220338727034*^9, 
   3.722220339578424*^9}, {3.72222037433914*^9, 3.722220374649829*^9}, {
   3.722220545583699*^9, 3.722220573174056*^9}, {3.7222220227721043`*^9, 
   3.722222027296484*^9}, {3.7222221456551933`*^9, 3.7222221513004723`*^9}, {
   3.7222221864836683`*^9, 3.722222216248139*^9}, {3.7223059583279057`*^9, 
   3.722306205827362*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.722218586282197*^9, 3.7222186626239767`*^9, {3.722219049590749*^9, 
   3.722219074322011*^9}, 3.722219113031825*^9, 3.7222191580165567`*^9, 
   3.722219229375125*^9, 3.722219316327779*^9, 3.722220140790304*^9, 
   3.7222203697569027`*^9, 3.722220526420087*^9, 3.722222046040161*^9, 
   3.722222133100313*^9, 3.7222221671662207`*^9, 3.7222222343338423`*^9, 
   3.7223060507948627`*^9, 3.7223062166092663`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.722218586282197*^9, 3.7222186626239767`*^9, {3.722219049590749*^9, 
   3.722219074322011*^9}, 3.722219113031825*^9, 3.7222191580165567`*^9, 
   3.722219229375125*^9, 3.722219316327779*^9, 3.722220140790304*^9, 
   3.7222203697569027`*^9, 3.722220526420087*^9, 3.722222046040161*^9, 
   3.722222133100313*^9, 3.7222221671662207`*^9, 3.7222222343338423`*^9, 
   3.7223060507948627`*^9, 3.722306216613958*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.722218586282197*^9, 3.7222186626239767`*^9, {3.722219049590749*^9, 
   3.722219074322011*^9}, 3.722219113031825*^9, 3.7222191580165567`*^9, 
   3.722219229375125*^9, 3.722219316327779*^9, 3.722220140790304*^9, 
   3.7222203697569027`*^9, 3.722220526420087*^9, 3.722222046040161*^9, 
   3.722222133100313*^9, 3.7222221671662207`*^9, 3.7222222343338423`*^9, 
   3.7223060507948627`*^9, 3.722306216619164*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.722218586282197*^9, 3.7222186626239767`*^9, {3.722219049590749*^9, 
   3.722219074322011*^9}, 3.722219113031825*^9, 3.7222191580165567`*^9, 
   3.722219229375125*^9, 3.722219316327779*^9, 3.722220140790304*^9, 
   3.7222203697569027`*^9, 3.722220526420087*^9, 3.722222046040161*^9, 
   3.722222133100313*^9, 3.7222221671662207`*^9, 3.7222222343338423`*^9, 
   3.7223060507948627`*^9, 3.722306216625003*^9}],

Cell[BoxData["1.2685491642366523`*^-7"], "Output",
 CellChangeTimes->{
  3.722218586282197*^9, 3.7222186626239767`*^9, {3.722219049590749*^9, 
   3.722219074322011*^9}, 3.722219113031825*^9, 3.7222191580165567`*^9, 
   3.722219229375125*^9, 3.722219316327779*^9, 3.722220140790304*^9, 
   3.7222203697569027`*^9, 3.722220526420087*^9, 3.722222046040161*^9, 
   3.722222133100313*^9, 3.7222221671662207`*^9, 3.7222222343338423`*^9, 
   3.7223060507948627`*^9, 3.7223062166291323`*^9}]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{185, Automatic}, {Automatic, 0}},
CellContext->CellGroup,
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 23223, 489, 1443, "Input"],
Cell[23806, 513, 1703, 30, 80, "Output"],
Cell[25512, 545, 1701, 30, 80, "Output"],
Cell[27216, 577, 1539, 23, 80, "Output"],
Cell[28758, 602, 459, 7, 28, "Output"],
Cell[29220, 611, 483, 7, 66, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

